The analytic two-loop soft function for leading-jet $p_T$

We present the calculation of the two-loop soft function for the transverse momentum distribution of the leading jet produced in association with any colour-singlet system (e.g.~a Higgs or a $Z$ boson). This constitutes a central ingredient for the resummation of the above distribution as well as the jet-vetoed cross section at the next-to-next-to-next-to-leading logarithmic order, both of which play an important role in the precision physics programme at the Large Hadron Collider. The calculation is performed in soft-collinear effective theory with an appropriate regularisation of the rapidity divergences that occur in the phase-space integrals. We obtain analytic results by employing an exponential regulator and by taking a Laurent expansion in the jet radius $R$. All expressions are presented as ancillary files with this article.

==> anc/README.txt <==
The directory contains the results for the two-loop coefficient of the soft
function for the jet-veto resummation in units of as^2/(4Pi)^2, see eq. (3.9) of the paper.

The results are contained in the following files:

    - SoftFunctionPerp.m: the two-loop soft function for the colour-singlet's transverse momentum, expressed in momentum space
    - SoftFunctionFermion.m: the two-loop difference between the jet-veto soft function and SoftFunctionPerp.m for the colour structure CR nF TR
    - SoftFunctionNonAbelian.m -> the two-loop difference between the jet-veto soft function and SoftFunctionPerp.m for the colour structure CR CA
    - SoftFunctionAbelian.m -> the two-loop difference between the jet-veto soft function and SoftFunctionPerp.m for the colour structure CR^2

Here TR=1/2 and CR=CF,CA for quark-initiated and gluon-initiated processes, respectively.


==> anc/SoftFunctionAbelian.m <==
(* ::Package:: *)

((-(CR^2*R^2*(295680*R^4 + 2744*R^6 + 149*R^8 + 7741440*R^2*(-1 + Log[2]) - 
       15482880*Zeta[3]))/60480 - 
   (128*CR^2*Log[nu/pT]*(4*Pi^2*R^2 - 3*(R^4 + 16*Zeta[3])))/3))/32


==> anc/SoftFunctionFermion.m <==
(* ::Package:: *)

(TR*((-20800*CR*nF)/9 + (928*CR*nF*Pi^2)/27 - (104264*CR*nF*R^2)/10125 + 
   (13532213*CR*nF*R^4)/83349000 + (651413779*CR*nF*R^6)/60011280000 - 
   (30571386962947*CR*nF*R^8)/5112000875520000 + (40960*CR*nF*Log[2])/27 + 
   (256*CR*nF*Pi^2*Log[2])/9 + (7048*CR*nF*R^2*Log[2])/675 - 
   (57311*CR*nF*R^4*Log[2])/99225 - (1272767*CR*nF*R^6*Log[2])/47628000 + 
   (2692634479*CR*nF*R^8*Log[2])/553246848000 + (4864*CR*nF*Log[2]^2)/9 + 
   (448*CR*nF*R^2*Log[2]^2)/45 - (848*CR*nF*R^4*Log[2]^2)/945 + 
   (88*CR*nF*R^6*Log[2]^2)/1575 - (4001*CR*nF*R^8*Log[2]^2)/935550 + 
   (1024*CR*nF*Log[2]^3)/9 + (6656*CR*nF*Log[2]*Log[8])/27 + 
   (512*CR*nF*Log[2]*Log[8]*Log[64])/27 - 
   (CR*nF*(31473598464000*Pi^2 + R^8*(5664846191 - 4732062720*Log[2]) + 
      6556999680*R^2*(-3071 + 1680*Log[2]) - 5575680*R^4*
       (-168401 + 178080*Log[2]) + 11616*R^6*(-7001023 + 5322240*Log[2]) + 
      2622799872000*(-314 - 87*Log[4] + 6*Log[2]*(61 + 12*Log[4])))*
     Log[nu/pT])/553246848000 - 
   (128*CR*nF*Log[R]*(-163 + 174*Log[2] + 72*Log[2]^2 - 
      6*(-23 + 24*Log[2])*Log[nu/pT]))/27))/16


==> anc/SoftFunctionNonAbelian.m <==
(* ::Package:: *)

(((103744*CA*CR)/9 - (4384*CA*CR*Pi^2)/27 - (1504*CA*CR*Pi^4)/15 + 
   (2948264*CA*CR*R^2)/10125 - (1108793639*CA*CR*R^4)/83349000 + 
   (100116883541*CA*CR*R^6)/60011280000 - (153495372888217*CA*CR*R^8)/
    2556000437760000 - (206848*CA*CR*Log[2])/27 - 
   (1408*CA*CR*Pi^2*Log[2])/9 - (187048*CA*CR*R^2*Log[2])/675 + 
   (1706191*CA*CR*R^4*Log[2])/198450 - (25763593*CA*CR*R^6*Log[2])/47628000 + 
   (48471314251*CA*CR*R^8*Log[2])/1106493696000 - (18688*CA*CR*Log[2]^2)/9 - 
   (1024*CA*CR*Pi^2*Log[2]^2)/3 - (3328*CA*CR*R^2*Log[2]^2)/45 - 
   (4696*CA*CR*R^4*Log[2]^2)/945 + (184*CA*CR*R^6*Log[2]^2)/525 - 
   (28529*CA*CR*R^8*Log[2]^2)/1871100 - (5632*CA*CR*Log[2]^3)/9 + 
   (1024*CA*CR*Log[2]^4)/3 - (34304*CA*CR*Log[2]*Log[8])/27 - 
   (5632*CA*CR*Log[2]^2*Log[8])/9 + 8192*CA*CR*PolyLog[4, 1/2] - 
   64*CA*CR*R^2*Zeta[3] + (8*CA*CR*R^4*Zeta[3])/9 + 
   (CA*CR*R^8*Zeta[3])/8100 + 7168*CA*CR*Log[2]*Zeta[3] + 
   (128*CA*CR*Log[R]*(-811 + 822*Log[2] + 396*Log[2]^2 + 
      (786 - 72*Pi^2 - 792*Log[2])*Log[nu/pT] + 108*Zeta[3]))/27 - 
   (CA*CR*Log[nu/pT]*(91069440*Pi^2*(-3801600 - 518400*R^2 + 7200*R^4 + 
        R^8) + R^8*(50937246539 - 33741818880*Log[2]) - 
      13113999360*R^2*(1429 + 12480*Log[2]) - 
      5575680*R^4*(-9383279 + 1972320*Log[2]) + 
      23232*R^6*(-74801417 + 33384960*Log[2]) - 5245599744000*
       (-1610 - 411*Log[4] + 6*Log[2]*(277 + 66*Log[4]) + 216*Zeta[3])))/
    1106493696000))/32


==> anc/SoftFunctionPerp.m <==
(* ::Package:: *)

(-2*CR*nF*TR*(328 - 45*Pi^2 + 576*Log[pT/mu]^3 + 
    72*Log[pT/mu]*(Pi^2 - 20*Log[mu/nu]) + 672*Log[mu/nu] + 
    144*Log[pT/mu]^2*(-5 + 6*Log[mu/nu]) + 36*Zeta[3]))/81 + 
 (CA*CR*(4856 - 603*Pi^2 + 18*Pi^4 + 6336*Log[pT/mu]^3 + 
    144*Log[pT/mu]^2*(-67 + 3*Pi^2 + 66*Log[mu/nu]) + 
    72*Log[pT/mu]*(11*Pi^2 + 4*(-67 + 3*Pi^2)*Log[mu/nu]) + 
    Log[mu/nu]*(9696 - 9072*Zeta[3]) + 396*Zeta[3]))/162 + 
 (CR^2*(Pi^4 + 576*Log[pT/mu]^4 + 2304*Log[pT/mu]^3*Log[mu/nu] + 
    48*Log[pT/mu]^2*(Pi^2 + 48*Log[mu/nu]^2) + 
    1152*Log[mu/nu]*Zeta[3] + 96*Log[pT/mu]*
     (Pi^2*Log[mu/nu] + 12*Zeta[3])))/18

